Stochastic Integration Based Estimator: Robust Design and Stone Soup Implementation

This paper deals with state estimation of nonlinear stochastic dynamic models. In particular, the stochastic integration rule, which provides asymptotically unbiased estimates of the moments of nonlinearly transformed Gaussian random variables, is reviewed together with the recently introduced stochastic integration filter (SIF). Using SIF, the respective multi-step prediction and smoothing algorithms are developed in full and efficient square-root form. The stochastic-integration-rule-based algorithms are implemented in Python (within the Stone Soup framework) and in MATLAB and are numerically evaluated and compared with the well-known unscented and extended Kalman filters using the Stone Soup defined tracking scenario.

==> table2latex.m <==
% ----------------------------------------------------------------------- %
% Function table2latex(T, filename) converts a given MATLAB(R) table into %
% a plain .tex file with LaTeX formatting.                                %
%                                                                         %
%   Input parameters:                                                     %
%       - T:        MATLAB(R) table. The table should contain only the    %
%                   following data types: numeric, boolean, char or string.
%                   Avoid including structs or cells.                     %
%       - filename: (Optional) Output path, including the name of the file.
%                   If not specified, the table will be stored in a       %
%                   './table.tex' file.                                   %  
% ----------------------------------------------------------------------- %
%   Example of use:                                                       %
%       LastName = {'Sanchez';'Johnson';'Li';'Diaz';'Brown'};             %
%       Age = [38;43;38;40;49];                                           %
%       Smoker = logical([1;0;1;0;1]);                                    %
%       Height = [71;69;64;67;64];                                        %
%       Weight = [176;163;131;133;119];                                   %
%       T = table(Age,Smoker,Height,Weight);                              %
%       T.Properties.RowNames = LastName;                                 %
%       table2latex(T);                                                   %                                       
% ----------------------------------------------------------------------- %
%   Version: 1.1                                                          %
%   Author:  Victor Martinez Cagigal                                      %
%   Date:    09/10/2018                                                   %
%   E-mail:  vicmarcag (at) gmail (dot) com                               %
% ----------------------------------------------------------------------- %
function table2latex(T, filename)
    
    % Error detection and default parameters
    if nargin < 2
        filename = 'table.tex';
        fprintf('Output path is not defined. The table will be written in %s.\n', filename); 
    elseif ~ischar(filename)
        error('The output file name must be a string.');
    else
        if ~strcmp(filename(end-3:end), '.tex')
            filename = [filename '.tex'];
        end
    end
    if nargin < 1, error('Not enough parameters.'); end
    if ~istable(T), error('Input must be a table.'); end
    
    % Parameters
    n_col = size(T,2);
    col_spec = [];
    for c = 1:n_col, col_spec = [col_spec 'l']; end
    col_names = strjoin(T.Properties.VariableNames, ' & ');
    row_names = T.Properties.RowNames;
    if ~isempty(row_names)
        col_spec = ['l' col_spec]; 
        col_names = ['& ' col_names];
    end
    
    % Writing header
    fileID = fopen(filename, 'w');
    fprintf(fileID, '\\begin{tabular}{%s}\n', col_spec);
    fprintf(fileID, '%s \\\\ \n', col_names);
    fprintf(fileID, '\\hline \n');
    
    % Writing the data
    try
        for row = 1:size(T,1)
            temp{1,n_col} = [];
            for col = 1:n_col
                value = T{row,col};
                if isstruct(value), error('Table must not contain structs.'); end
                while iscell(value), value = value{1,1}; end
                if isinf(value), value = '$\infty$'; end
                temp{1,col} = num2str(value);
            end
            if ~isempty(row_names)
                temp = [row_names{row}, temp];
            end
            fprintf(fileID, '%s \\\\ \n', strjoin(temp, ' & '));
            clear temp;
        end
    catch
        error('Unknown error. Make sure that table only contains chars, strings or numeric values.');
    end
    
    % Closing the file
    fprintf(fileID, '\\hline \n');
    fprintf(fileID, '\\end{tabular}');
    fclose(fileID);
end
